Height functions on the $m \times n$ Miura-ori flip graph: degree sequence and diameter

Miura-ori is an origami grid of parallelogram faces whose creases carry mountain or valley folds. Its flip graph joins locally flat-foldable assignments differing by a legal face flip. Local flat-foldability does not require the whole sheet to fold flat. Earlier two-row formulas and small-flip counts left a uniform rectangular counting law unresolved, while the known maximum shortest-path distance left its attaining pairs unclassified. Integer face functions with adjacent values differing by one identify legal flips with local extrema and determine shortest-path distances through their differences. For a fixed number $d\ge3$ of legal flips, the assignment count on an $m\times n$ face grid with $m,n\ge2$ is a symmetric polynomial once $m,n\ge d-1$. Its degree is $d-2$ in each variable and in total, with leading part proportional to $m^{d-2}+n^{d-2}$ except at $d=4$. Exact computation identifies formulas through ten flips. For fixed $2\le m\le d-2$ and $n\ge d-1$, a finite construction gives correction polynomials of degree at most $d-3$ in $n$. At $m=d-2$, an exact linear correction involving Baxter permutations proves the threshold sharp for $d\ge4$. Computer assistance enters the four-flip total-degree proof and a cubic correction-degree bound. A sharper uniform correction-degree bound remains open. Interior-face flips first become possible with five legal flips on grids at least $3\times3$. Classifying face-function differences that maximize their minimum total absolute deviation from a constant and reconstructing every realizing assignment pair gives all farthest pairs. Outside $2\times2$, these lie among four minimum-flip assignments with two legal flips each, with four unordered pairs when one dimension is two and the other even, and two otherwise. The counts and pair classification describe available moves and maximal separation without enumerating the full flip graph.

==> anc/README.md <==
# Miura-Ori Supplementary Material

`miura-data.zip` contains the computational code, count records, exact certificates and their artifact index. Extract it into an empty directory and start with `evidence/README.md`. Running `node verify-package.mjs` there checks payload hashes and internal record bindings without running a census. The README gives separate reproduction commands and dependency requirements.

`correction-notice.md` describes the corrections and changed warrants relative to arXiv:2606.22614 and arXiv:2607.05567. `historical-crosswalk.json` locates the historical source passages, public renderings and captured metadata. Its uncertified entries are not claims of soundness or falsity. A historical passage excluded from retrospective certification can overlap with mathematics that has a separate current proof.

`revision-summary.md` summarizes the consolidation and distinguishes prepared material from public repository or journal actions.

The article and author-owned supplementary material use [Creative Commons Attribution 4.0 International](https://creativecommons.org/licenses/by/4.0/). External software dependencies are not included and retain their own licenses. The companion index records source identities and publication derivatives.

==> anc/correction-notice.md <==
# Correction and Consolidation Notice

This revision consolidates arXiv:2606.22614 and arXiv:2607.05567. The earlier
versions remain accessible as historical records. Their retained statements
should be read with the qualifications below and the proofs and computational
warrants supplied in the consolidated article.

## Model and Domain

The Miura-ori flip-graph claims apply to rectangles with at least two rows and
two columns of faces. The earlier strip-inclusive graph identification and
diameter lower-bound claim are false in general. For the three-face strip,
the actual face-flip graph is a complete graph on four vertices and has
diameter one, whereas the previously proposed height-based lower bound is two.
The revised rectangular claims do not include that strip.

The earlier degree-two attainment claim on every grid with at least three
faces is also false on this strip, whose vertices all have degree three.
This example does not refute the separate degree-at-least-two clause.
Earlier unhalved lift-distance wording is incorrect. On rectangles, the
distance is one half the sum of absolute height differences, minimized over
a global integer offset.

The auxiliary path and singleton counts used in transfer formulas are defined
separately. They do not restore the invalid strip-inclusive identification.
Local flat-foldability does not assert global compatibility of layer orders
or a continuous physical folding motion.

## Polynomial Counts and Earlier Computations

The earlier explicit count formulas are now accompanied by distinct warrants.
Degrees three through eight use complete tensor-grid certificates. The
general degree theorem and reduced unisolvent nodes establish the formulas
at degrees nine and ten. All twenty degree-nine nodes were recounted by a
separately written algorithm. The twenty-five degree-ten nodes have
author-engine validation and two exact fits, not a second counting algorithm.

Older conditional labels in the original numerical records describe their
historical warrant, not the current theorem status. Neither a fit nor its
agreement with samples is used in place of the general degree proof.

The old degree-four and degree-five family casework is not certified merely
because its final formulas agree with the replacement certificates. Likewise,
historical assertions about a degree-four apex census, degree-seven family
enumeration, direct-graph cross-checks, degree-eight holdouts and all
below-threshold pairs are not certified by the newer count records. Those
individual historical computation claims are omitted without certification,
not declared false. Current computational assertions are limited to the exact
grids, code versions, outputs and checks supplied with this revision.

## Boundary Corrections

The old all-width subleading-pole formula is false. Width two at degree six
is a counterexample to its claimed generality. The universal conditional
extension previously proposed with it is withdrawn. The revised article
instead gives a finite correction construction with explicit domains and
separately proved degree bounds.

The earlier finite evidence for a Baxter-number pattern is replaced by the
general first-excluded-dimension identity and proof. This does not certify
every old empirical extension or eliminate the remaining central
correction-degree question. The quadratic bound is deductive. The cubic
bound has a finite-state computational premise in its stated regime.

## Diameter, Credit and Formal Artifacts

The exact rectangular diameter is an established input, credited to Simon
Watts. Haobo Ma and Wenlin Zhang communicated a covariance proof of the grid
bound. The project's pinned Lean script is cited for that grid inequality,
not for a formalization of origami distance or of the complete article.
The current equality and farthest-pair results are stated separately from
those imported inputs.

The cited external Lean script has not been independently built or audited
for this article. Existing partial formalization of earlier foundations is
not a machine-checked proof of the complete consolidated manuscript.

## Scope of This Notice

The consolidated article and its stated evidence supersede earlier
presentations where they differ. Unchanged historical prose, proof details,
computational narratives, comments and metadata not supported by an explicit
retained claim or disposition are not independently certified by this
revision. Omission alone asserts neither their soundness nor their falsity.
The historical source crosswalk identifies the affected passages and their
individual dispositions.

==> anc/historical-crosswalk.json <==
{
  "schema": 2,
  "status": "CANONICAL_HISTORICAL_SOURCE_UNITS_AND_EXPLICIT_CORRECTIONS",
  "scope": "One source-unit inventory per version. Explicit corrections apply only to their named claim, not every sentence in a containing unit. Historical units are not classified by order-dependent diffs. No blanket retrospective correctness certification is asserted.",
  "versions": [
    {
      "version": "2606.22614v1",
      "source": "https://arxiv.org/src/2606.22614v1",
      "sourceArchiveSha256": "932c8a9ebc6adea0c2e7252889cdb0b60d6dd538f458e64fa3a82b0002395e9b",
      "members": [
        {
          "member": "00README.json",
          "sha256": "d1f6b1a71c9accb812ec5121d1fff7910c025ca7bb201948bacdb40941bc14e5",
          "lineCount": 13,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 13,
              "kind": "historical-metadata",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.bbl",
          "sha256": "6af14b05112ec1415ff545a0a3ade1c13c0cc24ed5de471e973a35c17bf50e37",
          "lineCount": 92,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 3,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 4,
              "lastLine": 10,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 11,
              "lastLine": 17,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 18,
              "lastLine": 22,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 23,
              "lastLine": 27,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 28,
              "lastLine": 32,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 33,
              "lastLine": 37,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 38,
              "lastLine": 42,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 43,
              "lastLine": 48,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 49,
              "lastLine": 54,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 55,
              "lastLine": 61,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 62,
              "lastLine": 68,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 69,
              "lastLine": 75,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 76,
              "lastLine": 80,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 81,
              "lastLine": 86,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 87,
              "lastLine": 92,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.tex",
          "sha256": "928619cf51b036e30c73bacb7921ae10aaf6da97cdec3722292047f05c91947e",
          "lineCount": 1184,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 17,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 18,
              "lastLine": 28,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 29,
              "lastLine": 38,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 39,
              "lastLine": 45,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 46,
              "lastLine": 48,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 49,
              "lastLine": 65,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 66,
              "lastLine": 69,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:intro"
              ],
              "currentLabelLocators": [
                "sec:intro"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 70,
              "lastLine": 83,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 84,
              "lastLine": 108,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                },
                {
                  "id": "quotient-distance-normalization",
                  "disposition": "incorrect-metric-corrected",
                  "scope": "The unhalved lift-distance description is incorrect. On rectangles the distance is one half the sum of absolute height differences, minimized over a global integer offset."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 109,
              "lastLine": 134,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                },
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 135,
              "lastLine": 139,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:method"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 140,
              "lastLine": 157,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:iso"
              ],
              "currentLabelLocators": [
                "eq:iso"
              ],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 158,
              "lastLine": 168,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 169,
              "lastLine": 202,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:degree-extrema"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 203,
              "lastLine": 203,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 204,
              "lastLine": 221,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:cone"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 222,
              "lastLine": 222,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 223,
              "lastLine": 227,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 228,
              "lastLine": 263,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:classify"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 264,
              "lastLine": 264,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 265,
              "lastLine": 268,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:degrees"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 269,
              "lastLine": 272,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 273,
              "lastLine": 294,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:mindeg"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                },
                {
                  "id": "strip-degree-two-attainment",
                  "disposition": "false-attainment-corrected",
                  "scope": "The degree-two attainment clause is false on the three-face strip, all of whose vertices have degree three. The example does not refute degree at least two or nonempty minimum/maximum height facts."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 295,
              "lastLine": 295,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 296,
              "lastLine": 322,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg2"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 323,
              "lastLine": 323,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 324,
              "lastLine": 326,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 327,
              "lastLine": 348,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg3"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 349,
              "lastLine": 349,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 350,
              "lastLine": 352,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 353,
              "lastLine": 368,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg4"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 369,
              "lastLine": 369,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 370,
              "lastLine": 380,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 381,
              "lastLine": 398,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:envelope"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 399,
              "lastLine": 399,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 400,
              "lastLine": 404,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 405,
              "lastLine": 420,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:parity"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 421,
              "lastLine": 421,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 422,
              "lastLine": 443,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:conepair"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 444,
              "lastLine": 444,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 445,
              "lastLine": 468,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:conepair"
              ],
              "currentLabelLocators": [
                "fig:conepair"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 469,
              "lastLine": 521,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:boundary"
              ],
              "currentLabelLocators": [
                "lem:boundary"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 522,
              "lastLine": 522,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 523,
              "lastLine": 528,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg4count"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 529,
              "lastLine": 529,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 530,
              "lastLine": 544,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 545,
              "lastLine": 653,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 654,
              "lastLine": 661,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 662,
              "lastLine": 668,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 669,
              "lastLine": 711,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:ridge"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 712,
              "lastLine": 712,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 713,
              "lastLine": 717,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 718,
              "lastLine": 735,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:centralarm"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 736,
              "lastLine": 736,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 737,
              "lastLine": 890,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg5count",
                "eq:deg5split"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 891,
              "lastLine": 891,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 892,
              "lastLine": 898,
              "kind": "complete-formal-unit",
              "labels": [
                "rem:vertexcount"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 899,
              "lastLine": 899,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 900,
              "lastLine": 903,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:diameter"
              ],
              "currentLabelLocators": [
                "sec:diameter"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 904,
              "lastLine": 921,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:distformula"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 922,
              "lastLine": 960,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:diam"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 961,
              "lastLine": 961,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 962,
              "lastLine": 970,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 971,
              "lastLine": 992,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:reduction"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 993,
              "lastLine": 993,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 994,
              "lastLine": 1001,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1002,
              "lastLine": 1013,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:keylemma"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1014,
              "lastLine": 1014,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1015,
              "lastLine": 1029,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1030,
              "lastLine": 1060,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:monotone"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1061,
              "lastLine": 1061,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1062,
              "lastLine": 1076,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1077,
              "lastLine": 1088,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1089,
              "lastLine": 1113,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:Ninit"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1114,
              "lastLine": 1114,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1115,
              "lastLine": 1130,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1131,
              "lastLine": 1137,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1138,
              "lastLine": 1141,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:slowestchain"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1142,
              "lastLine": 1142,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1143,
              "lastLine": 1153,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1154,
              "lastLine": 1154,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1155,
              "lastLine": 1158,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:open"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1159,
              "lastLine": 1168,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1169,
              "lastLine": 1180,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1181,
              "lastLine": 1183,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1184,
              "lastLine": 1184,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        }
      ]
    },
    {
      "version": "2606.22614v2",
      "source": "https://arxiv.org/src/2606.22614v2",
      "sourceArchiveSha256": "51354a7ff540ce53fb0e120853b5d8157cf0cd928262ecb09507cd36ca390bfb",
      "members": [
        {
          "member": "00README.json",
          "sha256": "d1f6b1a71c9accb812ec5121d1fff7910c025ca7bb201948bacdb40941bc14e5",
          "lineCount": 13,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 13,
              "kind": "historical-metadata",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.bbl",
          "sha256": "c806e97f6126e45f961d0772f1739311a7c3bca67ccca683a72f234697c91c76",
          "lineCount": 87,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 3,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 4,
              "lastLine": 10,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 11,
              "lastLine": 17,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 18,
              "lastLine": 22,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 23,
              "lastLine": 27,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 28,
              "lastLine": 32,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 33,
              "lastLine": 37,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 38,
              "lastLine": 43,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 44,
              "lastLine": 49,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 50,
              "lastLine": 56,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 57,
              "lastLine": 63,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 64,
              "lastLine": 70,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 71,
              "lastLine": 75,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 76,
              "lastLine": 81,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 82,
              "lastLine": 87,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.tex",
          "sha256": "87baccf9df38baea368ef4da3dee6ab8c4a7fbabf8b62090b09749aec2f53f13",
          "lineCount": 1270,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 17,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 18,
              "lastLine": 28,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 29,
              "lastLine": 38,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 39,
              "lastLine": 45,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 46,
              "lastLine": 48,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 49,
              "lastLine": 65,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 66,
              "lastLine": 69,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:intro"
              ],
              "currentLabelLocators": [
                "sec:intro"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 70,
              "lastLine": 83,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 84,
              "lastLine": 108,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 109,
              "lastLine": 134,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                },
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 135,
              "lastLine": 139,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:method"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 140,
              "lastLine": 157,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:iso"
              ],
              "currentLabelLocators": [
                "eq:iso"
              ],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 158,
              "lastLine": 168,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 169,
              "lastLine": 202,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:degree-extrema"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 203,
              "lastLine": 203,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 204,
              "lastLine": 221,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:cone"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 222,
              "lastLine": 222,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 223,
              "lastLine": 227,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 228,
              "lastLine": 260,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:classify"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 261,
              "lastLine": 261,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 262,
              "lastLine": 265,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:degrees"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 266,
              "lastLine": 269,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 270,
              "lastLine": 291,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:mindeg"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                },
                {
                  "id": "strip-degree-two-attainment",
                  "disposition": "false-attainment-corrected",
                  "scope": "The degree-two attainment clause is false on the three-face strip, all of whose vertices have degree three. The example does not refute degree at least two or nonempty minimum/maximum height facts."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 292,
              "lastLine": 292,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 293,
              "lastLine": 319,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg2"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 320,
              "lastLine": 320,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 321,
              "lastLine": 323,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 324,
              "lastLine": 345,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg3"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 346,
              "lastLine": 346,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 347,
              "lastLine": 349,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 350,
              "lastLine": 365,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg4"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 366,
              "lastLine": 366,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 367,
              "lastLine": 374,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 375,
              "lastLine": 400,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:envelope"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 401,
              "lastLine": 401,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 402,
              "lastLine": 406,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 407,
              "lastLine": 429,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:parity"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 430,
              "lastLine": 430,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 431,
              "lastLine": 465,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:conepair"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 466,
              "lastLine": 466,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 467,
              "lastLine": 490,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:conepair"
              ],
              "currentLabelLocators": [
                "fig:conepair"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 491,
              "lastLine": 533,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:boundary"
              ],
              "currentLabelLocators": [
                "lem:boundary"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 534,
              "lastLine": 534,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 535,
              "lastLine": 702,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg4count"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 703,
              "lastLine": 703,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 704,
              "lastLine": 711,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 712,
              "lastLine": 718,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 719,
              "lastLine": 766,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:ridge"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 767,
              "lastLine": 767,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 768,
              "lastLine": 773,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 774,
              "lastLine": 792,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:centralarm"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 793,
              "lastLine": 793,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 794,
              "lastLine": 953,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:deg5count",
                "eq:deg5split"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 954,
              "lastLine": 954,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 955,
              "lastLine": 962,
              "kind": "complete-formal-unit",
              "labels": [
                "rem:vertexcount"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 963,
              "lastLine": 963,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 964,
              "lastLine": 967,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:diameter"
              ],
              "currentLabelLocators": [
                "sec:diameter"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 968,
              "lastLine": 984,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:distformula"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 985,
              "lastLine": 1028,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:diam"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1029,
              "lastLine": 1029,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1030,
              "lastLine": 1037,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-diameter-bound",
                  "disposition": "false-generalization-corrected",
                  "scope": "The asserted lower bound over all physical Miura strips is false: the three-face strip has diameter one while D(1,3)=2. The current physical claim uses m,n>=2. Auxiliary identities for D are not refuted by this example."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1038,
              "lastLine": 1069,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:reduction"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1070,
              "lastLine": 1070,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1071,
              "lastLine": 1077,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:extremal"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1078,
              "lastLine": 1089,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:extremal-m2"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1090,
              "lastLine": 1090,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1091,
              "lastLine": 1100,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1101,
              "lastLine": 1112,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1113,
              "lastLine": 1151,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:monotone"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1152,
              "lastLine": 1152,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1153,
              "lastLine": 1166,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1167,
              "lastLine": 1194,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:Ninit"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1195,
              "lastLine": 1195,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1196,
              "lastLine": 1211,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1212,
              "lastLine": 1218,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1219,
              "lastLine": 1222,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:slowestchain"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1223,
              "lastLine": 1223,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1224,
              "lastLine": 1239,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1240,
              "lastLine": 1240,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1241,
              "lastLine": 1244,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:open"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1245,
              "lastLine": 1254,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1255,
              "lastLine": 1266,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1267,
              "lastLine": 1269,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1270,
              "lastLine": 1270,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        }
      ]
    },
    {
      "version": "2607.05567v1",
      "source": "https://arxiv.org/src/2607.05567v1",
      "sourceArchiveSha256": "97d3f898fbac31b9f2cd7580227ef2731283fc59ebc556f89cf97cfe4603ed48",
      "members": [
        {
          "member": "00README.json",
          "sha256": "b1c70b0fd64ac92aa91724c07b55be1a86b423c058e50b35157af79a5ababfb2",
          "lineCount": 21,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 21,
              "kind": "historical-metadata",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.bbl",
          "sha256": "9f66f660cb64da2a945231408e8754f0cd4b6752580ac85f906696d1a149c796",
          "lineCount": 106,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 3,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 4,
              "lastLine": 10,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 11,
              "lastLine": 16,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 17,
              "lastLine": 21,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 22,
              "lastLine": 26,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 27,
              "lastLine": 31,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 32,
              "lastLine": 36,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 37,
              "lastLine": 42,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 43,
              "lastLine": 47,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 48,
              "lastLine": 52,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 53,
              "lastLine": 58,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 59,
              "lastLine": 65,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 66,
              "lastLine": 71,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 72,
              "lastLine": 76,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 77,
              "lastLine": 83,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 84,
              "lastLine": 89,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 90,
              "lastLine": 94,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 95,
              "lastLine": 100,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 101,
              "lastLine": 106,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.tex",
          "sha256": "04f272ab7f566e40ea76957744d631da509ace4a6d4521bf08dcacf882951f80",
          "lineCount": 1670,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 20,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 21,
              "lastLine": 30,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 31,
              "lastLine": 39,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 40,
              "lastLine": 47,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 48,
              "lastLine": 50,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 51,
              "lastLine": 71,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 72,
              "lastLine": 84,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:intro"
              ],
              "currentLabelLocators": [
                "sec:intro"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 85,
              "lastLine": 98,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 99,
              "lastLine": 122,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 123,
              "lastLine": 132,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:background"
              ],
              "currentLabelLocators": [
                "sec:background"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 133,
              "lastLine": 147,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 148,
              "lastLine": 161,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:env"
              ],
              "currentLabelLocators": [
                "eq:env"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 162,
              "lastLine": 188,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:kcone-envelope"
              ],
              "currentLabelLocators": [
                "fig:kcone-envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 189,
              "lastLine": 193,
              "kind": "complete-formal-unit",
              "labels": [
                "def:counts"
              ],
              "currentLabelLocators": [
                "def:counts"
              ],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 194,
              "lastLine": 194,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 195,
              "lastLine": 205,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:Ed"
              ],
              "currentLabelLocators": [
                "eq:Ed"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 206,
              "lastLine": 209,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:envelope"
              ],
              "currentLabelLocators": [
                "sec:envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 210,
              "lastLine": 216,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 217,
              "lastLine": 226,
              "kind": "complete-formal-unit",
              "labels": [
                "def:config",
                "eq:Eac"
              ],
              "currentLabelLocators": [
                "def:config",
                "eq:Eac"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 227,
              "lastLine": 227,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 228,
              "lastLine": 243,
              "kind": "complete-formal-unit",
              "labels": [
                "def:admissible",
                "eq:active",
                "eq:par"
              ],
              "currentLabelLocators": [
                "def:admissible",
                "eq:active",
                "eq:par"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 244,
              "lastLine": 244,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 245,
              "lastLine": 254,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 255,
              "lastLine": 272,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:minatapex"
              ],
              "currentLabelLocators": [
                "lem:minatapex"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 273,
              "lastLine": 273,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 274,
              "lastLine": 315,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:parityvalid"
              ],
              "currentLabelLocators": [
                "lem:parityvalid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 316,
              "lastLine": 316,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 317,
              "lastLine": 364,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:activemin"
              ],
              "currentLabelLocators": [
                "lem:activemin"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 365,
              "lastLine": 365,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 366,
              "lastLine": 401,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:envelope"
              ],
              "currentLabelLocators": [
                "thm:envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 402,
              "lastLine": 402,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 403,
              "lastLine": 422,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:Odparams"
              ],
              "currentLabelLocators": [
                "cor:Odparams"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 423,
              "lastLine": 423,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 424,
              "lastLine": 427,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:maxima"
              ],
              "currentLabelLocators": [
                "sec:maxima"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 428,
              "lastLine": 436,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 437,
              "lastLine": 465,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:maxima"
              ],
              "currentLabelLocators": [
                "lem:maxima"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 466,
              "lastLine": 466,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 467,
              "lastLine": 489,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:corners"
              ],
              "currentLabelLocators": [
                "cor:corners"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 490,
              "lastLine": 490,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 491,
              "lastLine": 527,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:max-criterion"
              ],
              "currentLabelLocators": [
                "fig:max-criterion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 528,
              "lastLine": 535,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 536,
              "lastLine": 539,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:quasipoly"
              ],
              "currentLabelLocators": [
                "sec:quasipoly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 540,
              "lastLine": 552,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 553,
              "lastLine": 568,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 569,
              "lastLine": 617,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:quasipoly"
              ],
              "currentLabelLocators": [
                "thm:quasipoly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 618,
              "lastLine": 618,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 619,
              "lastLine": 623,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 624,
              "lastLine": 627,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:onedim"
              ],
              "currentLabelLocators": [
                "sec:onedim"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 628,
              "lastLine": 634,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 635,
              "lastLine": 662,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:edgered"
              ],
              "currentLabelLocators": [
                "lem:edgered"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 663,
              "lastLine": 663,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 664,
              "lastLine": 667,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 668,
              "lastLine": 691,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:binom",
                "eq:fclosed"
              ],
              "currentLabelLocators": [
                "lem:binom",
                "eq:fclosed"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 692,
              "lastLine": 692,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 693,
              "lastLine": 756,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:walkcount"
              ],
              "currentLabelLocators": [
                "fig:walkcount"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 757,
              "lastLine": 760,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 761,
              "lastLine": 791,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:splitedge"
              ],
              "currentLabelLocators": [
                "lem:splitedge"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 792,
              "lastLine": 792,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 793,
              "lastLine": 796,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:leading"
              ],
              "currentLabelLocators": [
                "sec:leading"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 797,
              "lastLine": 803,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 804,
              "lastLine": 807,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:G2"
              ],
              "currentLabelLocators": [
                "conj:G2"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 808,
              "lastLine": 808,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 809,
              "lastLine": 829,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:reduce"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 830,
              "lastLine": 830,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 831,
              "lastLine": 866,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:leading"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 867,
              "lastLine": 867,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 868,
              "lastLine": 873,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 874,
              "lastLine": 877,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:period"
              ],
              "currentLabelLocators": [
                "sec:period"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 878,
              "lastLine": 886,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 887,
              "lastLine": 888,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 889,
              "lastLine": 898,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 899,
              "lastLine": 925,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:ratGF"
              ],
              "currentLabelLocators": [
                "lem:ratGF"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 926,
              "lastLine": 926,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 927,
              "lastLine": 944,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:poles"
              ],
              "currentLabelLocators": [
                "lem:poles"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 945,
              "lastLine": 945,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 946,
              "lastLine": 1001,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:frozen",
                "eq:uwproper"
              ],
              "currentLabelLocators": [
                "lem:frozen",
                "eq:uwproper"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1002,
              "lastLine": 1002,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1003,
              "lastLine": 1005,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1006,
              "lastLine": 1035,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:boundary"
              ],
              "currentLabelLocators": [
                "lem:boundary"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1036,
              "lastLine": 1036,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1037,
              "lastLine": 1069,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:quotient"
              ],
              "currentLabelLocators": [
                "lem:quotient"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1070,
              "lastLine": 1070,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1071,
              "lastLine": 1075,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1076,
              "lastLine": 1087,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1088,
              "lastLine": 1157,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:frozenbdy",
                "eq:frozenid"
              ],
              "currentLabelLocators": [
                "lem:frozenbdy",
                "eq:frozenid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1158,
              "lastLine": 1158,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1159,
              "lastLine": 1215,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:uniform"
              ],
              "currentLabelLocators": [
                "lem:uniform"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1216,
              "lastLine": 1216,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1217,
              "lastLine": 1218,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1219,
              "lastLine": 1222,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1223,
              "lastLine": 1240,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:interp"
              ],
              "currentLabelLocators": [
                "lem:interp"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1241,
              "lastLine": 1241,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1242,
              "lastLine": 1273,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:poly"
              ],
              "currentLabelLocators": [
                "thm:poly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1274,
              "lastLine": 1274,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1275,
              "lastLine": 1279,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1280,
              "lastLine": 1283,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:data"
              ],
              "currentLabelLocators": [
                "sec:data"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1284,
              "lastLine": 1293,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1294,
              "lastLine": 1325,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "tab:topdeg"
              ],
              "currentLabelLocators": [
                "tab:topdeg"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1326,
              "lastLine": 1333,
              "kind": "complete-formal-unit",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1334,
              "lastLine": 1334,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1335,
              "lastLine": 1367,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "tab:corr"
              ],
              "currentLabelLocators": [
                "tab:corr"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1368,
              "lastLine": 1372,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:baxter"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1373,
              "lastLine": 1373,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1374,
              "lastLine": 1382,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1383,
              "lastLine": 1388,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1389,
              "lastLine": 1393,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:meta"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1394,
              "lastLine": 1394,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1395,
              "lastLine": 1397,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1398,
              "lastLine": 1401,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:separable"
              ],
              "currentLabelLocators": [
                "sec:separable"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1402,
              "lastLine": 1407,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1408,
              "lastLine": 1409,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1410,
              "lastLine": 1414,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1415,
              "lastLine": 1446,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:sep"
              ],
              "currentLabelLocators": [
                "lem:sep"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1447,
              "lastLine": 1447,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1448,
              "lastLine": 1453,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1454,
              "lastLine": 1489,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:dimid"
              ],
              "currentLabelLocators": [
                "lem:dimid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1490,
              "lastLine": 1490,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1491,
              "lastLine": 1495,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1496,
              "lastLine": 1527,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:sepcase"
              ],
              "currentLabelLocators": [
                "thm:sepcase"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1528,
              "lastLine": 1528,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1529,
              "lastLine": 1534,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1535,
              "lastLine": 1536,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1537,
              "lastLine": 1542,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1543,
              "lastLine": 1557,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1558,
              "lastLine": 1575,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1576,
              "lastLine": 1585,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1586,
              "lastLine": 1589,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:discussion"
              ],
              "currentLabelLocators": [
                "sec:discussion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1590,
              "lastLine": 1604,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1605,
              "lastLine": 1634,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1635,
              "lastLine": 1650,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1651,
              "lastLine": 1654,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:conclusion"
              ],
              "currentLabelLocators": [
                "sec:conclusion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1655,
              "lastLine": 1666,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1667,
              "lastLine": 1669,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1670,
              "lastLine": 1670,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "references.bib",
          "sha256": "e29b93366076314a2f376ea463b97ffc0365f074996e52945a2e7ae103d86ad7",
          "lineCount": 281,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 6,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 7,
              "lastLine": 19,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 20,
              "lastLine": 35,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 36,
              "lastLine": 53,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 54,
              "lastLine": 64,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 65,
              "lastLine": 75,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 76,
              "lastLine": 86,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 87,
              "lastLine": 101,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 102,
              "lastLine": 110,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 111,
              "lastLine": 124,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 125,
              "lastLine": 137,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 138,
              "lastLine": 156,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 157,
              "lastLine": 168,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 169,
              "lastLine": 185,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 186,
              "lastLine": 201,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 202,
              "lastLine": 217,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 218,
              "lastLine": 233,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 234,
              "lastLine": 251,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 252,
              "lastLine": 268,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 269,
              "lastLine": 281,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        }
      ]
    },
    {
      "version": "2607.05567v2",
      "source": "https://arxiv.org/src/2607.05567v2",
      "sourceArchiveSha256": "4660d308c5aedb9504b53ddbd76fddd271a33ce8a0a947288b32f86ac4b1bd78",
      "members": [
        {
          "member": "00README.json",
          "sha256": "d1f6b1a71c9accb812ec5121d1fff7910c025ca7bb201948bacdb40941bc14e5",
          "lineCount": 13,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 13,
              "kind": "historical-metadata",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.bbl",
          "sha256": "0037caf1bd326ff7b28e273b88098fd47b2954c5f7e56d00b901b1e692c14e75",
          "lineCount": 126,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 3,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 4,
              "lastLine": 10,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 11,
              "lastLine": 15,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 16,
              "lastLine": 21,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 22,
              "lastLine": 27,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 28,
              "lastLine": 32,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 33,
              "lastLine": 37,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 38,
              "lastLine": 43,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 44,
              "lastLine": 48,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 49,
              "lastLine": 53,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 54,
              "lastLine": 60,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 61,
              "lastLine": 66,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 67,
              "lastLine": 71,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 72,
              "lastLine": 76,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 77,
              "lastLine": 83,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 84,
              "lastLine": 90,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 91,
              "lastLine": 96,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 97,
              "lastLine": 102,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 103,
              "lastLine": 109,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 110,
              "lastLine": 114,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 115,
              "lastLine": 120,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 121,
              "lastLine": 126,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.tex",
          "sha256": "d49e1f88b48b24cf74725a291718f6adea36ca4defbd775ef61d8a04298ca7c9",
          "lineCount": 1870,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 12,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 13,
              "lastLine": 22,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 23,
              "lastLine": 31,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 32,
              "lastLine": 37,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 38,
              "lastLine": 40,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 41,
              "lastLine": 61,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 62,
              "lastLine": 66,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 67,
              "lastLine": 69,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 70,
              "lastLine": 71,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:intro"
              ],
              "currentLabelLocators": [
                "sec:intro"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 72,
              "lastLine": 78,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 79,
              "lastLine": 85,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 86,
              "lastLine": 102,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 103,
              "lastLine": 112,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 113,
              "lastLine": 114,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:background"
              ],
              "currentLabelLocators": [
                "sec:background"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 115,
              "lastLine": 129,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 130,
              "lastLine": 143,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:env"
              ],
              "currentLabelLocators": [
                "eq:env"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 144,
              "lastLine": 170,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:kcone-envelope"
              ],
              "currentLabelLocators": [
                "fig:kcone-envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 171,
              "lastLine": 175,
              "kind": "complete-formal-unit",
              "labels": [
                "def:counts"
              ],
              "currentLabelLocators": [
                "def:counts"
              ],
              "explicitCorrections": [
                {
                  "id": "strip-graph-identification",
                  "disposition": "false-generalization-corrected",
                  "scope": "Only the strip-inclusive physical flip-graph identification or degree/extrema reading is corrected here. The three-face strip is K4, unlike its path-height graph. The current physical Miura correspondence requires m,n>=2. This does not refute separately typed height facts or other rectangular statements in this unit."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 176,
              "lastLine": 176,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 177,
              "lastLine": 187,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:Ed"
              ],
              "currentLabelLocators": [
                "eq:Ed"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 188,
              "lastLine": 189,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:envelope"
              ],
              "currentLabelLocators": [
                "sec:envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 190,
              "lastLine": 196,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 197,
              "lastLine": 206,
              "kind": "complete-formal-unit",
              "labels": [
                "def:config",
                "eq:Eac"
              ],
              "currentLabelLocators": [
                "def:config",
                "eq:Eac"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 207,
              "lastLine": 207,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 208,
              "lastLine": 211,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 212,
              "lastLine": 228,
              "kind": "complete-formal-unit",
              "labels": [
                "def:admissible",
                "eq:active",
                "eq:par"
              ],
              "currentLabelLocators": [
                "def:admissible",
                "eq:active",
                "eq:par"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 229,
              "lastLine": 229,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 230,
              "lastLine": 239,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 240,
              "lastLine": 257,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:minatapex"
              ],
              "currentLabelLocators": [
                "lem:minatapex"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 258,
              "lastLine": 258,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 259,
              "lastLine": 300,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:parityvalid"
              ],
              "currentLabelLocators": [
                "lem:parityvalid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 301,
              "lastLine": 301,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 302,
              "lastLine": 351,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:activemin"
              ],
              "currentLabelLocators": [
                "lem:activemin"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 352,
              "lastLine": 352,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 353,
              "lastLine": 388,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:envelope"
              ],
              "currentLabelLocators": [
                "thm:envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 389,
              "lastLine": 389,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 390,
              "lastLine": 409,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:Odparams"
              ],
              "currentLabelLocators": [
                "cor:Odparams"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 410,
              "lastLine": 410,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 411,
              "lastLine": 412,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:maxima"
              ],
              "currentLabelLocators": [
                "sec:maxima"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 413,
              "lastLine": 421,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 422,
              "lastLine": 450,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:maxima"
              ],
              "currentLabelLocators": [
                "lem:maxima"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 451,
              "lastLine": 451,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 452,
              "lastLine": 474,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:corners"
              ],
              "currentLabelLocators": [
                "cor:corners"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 475,
              "lastLine": 475,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 476,
              "lastLine": 512,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:max-criterion"
              ],
              "currentLabelLocators": [
                "fig:max-criterion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 513,
              "lastLine": 520,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 521,
              "lastLine": 522,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:quasipoly"
              ],
              "currentLabelLocators": [
                "sec:quasipoly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 523,
              "lastLine": 535,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 536,
              "lastLine": 551,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 552,
              "lastLine": 600,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:quasipoly"
              ],
              "currentLabelLocators": [
                "thm:quasipoly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 601,
              "lastLine": 601,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 602,
              "lastLine": 606,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 607,
              "lastLine": 608,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:onedim"
              ],
              "currentLabelLocators": [
                "sec:onedim"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 609,
              "lastLine": 617,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 618,
              "lastLine": 648,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:edgered"
              ],
              "currentLabelLocators": [
                "lem:edgered"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 649,
              "lastLine": 649,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 650,
              "lastLine": 654,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 655,
              "lastLine": 678,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:binom",
                "eq:fclosed"
              ],
              "currentLabelLocators": [
                "lem:binom",
                "eq:fclosed"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 679,
              "lastLine": 679,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 680,
              "lastLine": 743,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:walkcount"
              ],
              "currentLabelLocators": [
                "fig:walkcount"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 744,
              "lastLine": 747,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 748,
              "lastLine": 783,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:splitedge"
              ],
              "currentLabelLocators": [
                "lem:splitedge"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 784,
              "lastLine": 784,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 785,
              "lastLine": 786,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:leading"
              ],
              "currentLabelLocators": [
                "sec:leading"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 787,
              "lastLine": 790,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 791,
              "lastLine": 819,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:singleside"
              ],
              "currentLabelLocators": [
                "prop:singleside"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 820,
              "lastLine": 820,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 821,
              "lastLine": 824,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 825,
              "lastLine": 828,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:G2"
              ],
              "currentLabelLocators": [
                "conj:G2"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 829,
              "lastLine": 829,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 830,
              "lastLine": 842,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:leading"
              ],
              "currentLabelLocators": [
                "prop:leading"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 843,
              "lastLine": 843,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 844,
              "lastLine": 850,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 851,
              "lastLine": 852,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:period"
              ],
              "currentLabelLocators": [
                "sec:period"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 853,
              "lastLine": 861,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 862,
              "lastLine": 863,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 864,
              "lastLine": 875,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 876,
              "lastLine": 905,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:ratGF"
              ],
              "currentLabelLocators": [
                "lem:ratGF"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 906,
              "lastLine": 906,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 907,
              "lastLine": 928,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:poles"
              ],
              "currentLabelLocators": [
                "lem:poles"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 929,
              "lastLine": 929,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 930,
              "lastLine": 994,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:frozen",
                "eq:uwproper",
                "eq:extremum"
              ],
              "currentLabelLocators": [
                "lem:frozen",
                "eq:uwproper",
                "eq:extremum"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 995,
              "lastLine": 995,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 996,
              "lastLine": 998,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 999,
              "lastLine": 1039,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:boundary",
                "eq:boundchar"
              ],
              "currentLabelLocators": [
                "lem:boundary",
                "eq:boundchar"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1040,
              "lastLine": 1040,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1041,
              "lastLine": 1078,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:quotient"
              ],
              "currentLabelLocators": [
                "lem:quotient"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1079,
              "lastLine": 1079,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1080,
              "lastLine": 1084,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1085,
              "lastLine": 1094,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1095,
              "lastLine": 1161,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:frozenbdy",
                "eq:frozenid"
              ],
              "currentLabelLocators": [
                "lem:frozenbdy",
                "eq:frozenid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1162,
              "lastLine": 1162,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1163,
              "lastLine": 1233,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:uniform"
              ],
              "currentLabelLocators": [
                "lem:uniform"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1234,
              "lastLine": 1234,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1235,
              "lastLine": 1236,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1237,
              "lastLine": 1240,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1241,
              "lastLine": 1261,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:interp"
              ],
              "currentLabelLocators": [
                "lem:interp"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1262,
              "lastLine": 1262,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1263,
              "lastLine": 1305,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:poly"
              ],
              "currentLabelLocators": [
                "thm:poly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1306,
              "lastLine": 1306,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1307,
              "lastLine": 1311,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1312,
              "lastLine": 1313,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:data"
              ],
              "currentLabelLocators": [
                "sec:data"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1314,
              "lastLine": 1315,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "subsec:high"
              ],
              "currentLabelLocators": [
                "subsec:high"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1316,
              "lastLine": 1387,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "tab:topdeg"
              ],
              "currentLabelLocators": [
                "tab:topdeg"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1388,
              "lastLine": 1389,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "subsec:subtop"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1390,
              "lastLine": 1394,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1395,
              "lastLine": 1406,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:subtop"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1407,
              "lastLine": 1407,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1408,
              "lastLine": 1432,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:subtop"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1433,
              "lastLine": 1433,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1434,
              "lastLine": 1446,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1447,
              "lastLine": 1463,
              "kind": "complete-formal-unit",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1464,
              "lastLine": 1464,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1465,
              "lastLine": 1474,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1475,
              "lastLine": 1484,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1485,
              "lastLine": 1490,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:c2"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "all-width-subleading-pole",
                  "disposition": "refuted",
                  "scope": "The all-width subleading-pole formula is false: at degree six the width-two coefficient is zero while the high-width value is minus eight. The separate high-region coefficients are not refuted."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1491,
              "lastLine": 1491,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1492,
              "lastLine": 1496,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1497,
              "lastLine": 1526,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:laurentrel"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "universal-laurent-derivation",
                  "disposition": "withdrawn",
                  "scope": "The universal conditional all-width conclusion and its derivation are withdrawn because a high-region identity was applied outside its domain. The separate sub-top implication in the same proposition is omitted without certification, not silently refuted."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1527,
              "lastLine": 1527,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1528,
              "lastLine": 1529,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "subsec:below"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1530,
              "lastLine": 1562,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "tab:corr"
              ],
              "currentLabelLocators": [
                "tab:corr"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1563,
              "lastLine": 1567,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:baxter"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1568,
              "lastLine": 1568,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1569,
              "lastLine": 1578,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1579,
              "lastLine": 1583,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:meta"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1584,
              "lastLine": 1584,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1585,
              "lastLine": 1587,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1588,
              "lastLine": 1589,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:separable"
              ],
              "currentLabelLocators": [
                "sec:separable"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1590,
              "lastLine": 1595,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1596,
              "lastLine": 1597,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1598,
              "lastLine": 1603,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1604,
              "lastLine": 1635,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:sep"
              ],
              "currentLabelLocators": [
                "lem:sep"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1636,
              "lastLine": 1636,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1637,
              "lastLine": 1642,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1643,
              "lastLine": 1678,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:dimid"
              ],
              "currentLabelLocators": [
                "lem:dimid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1679,
              "lastLine": 1679,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1680,
              "lastLine": 1683,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1684,
              "lastLine": 1716,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:sepcase"
              ],
              "currentLabelLocators": [
                "thm:sepcase"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1717,
              "lastLine": 1717,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1718,
              "lastLine": 1723,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1724,
              "lastLine": 1725,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1726,
              "lastLine": 1733,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1734,
              "lastLine": 1746,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1747,
              "lastLine": 1764,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1765,
              "lastLine": 1774,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1775,
              "lastLine": 1776,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:discussion"
              ],
              "currentLabelLocators": [
                "sec:discussion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1777,
              "lastLine": 1788,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1789,
              "lastLine": 1804,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1805,
              "lastLine": 1837,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1838,
              "lastLine": 1853,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1854,
              "lastLine": 1855,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:conclusion"
              ],
              "currentLabelLocators": [
                "sec:conclusion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1856,
              "lastLine": 1866,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1867,
              "lastLine": 1869,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1870,
              "lastLine": 1870,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        }
      ]
    },
    {
      "version": "2607.05567v3",
      "source": "https://arxiv.org/src/2607.05567v3",
      "sourceArchiveSha256": "29654faefd51819629977c69e939552a1569c53f28eb936d2dcd56eb8def6d12",
      "members": [
        {
          "member": "00README.json",
          "sha256": "d1f6b1a71c9accb812ec5121d1fff7910c025ca7bb201948bacdb40941bc14e5",
          "lineCount": 13,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 13,
              "kind": "historical-metadata",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.bbl",
          "sha256": "7ffe988708efe28f3ed2068405568dd3f8280c941d54b99aa2fe1a93c65a4f90",
          "lineCount": 137,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 3,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 4,
              "lastLine": 10,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 11,
              "lastLine": 15,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 16,
              "lastLine": 21,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 22,
              "lastLine": 27,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 28,
              "lastLine": 32,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 33,
              "lastLine": 37,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 38,
              "lastLine": 43,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 44,
              "lastLine": 48,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 49,
              "lastLine": 53,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 54,
              "lastLine": 60,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 61,
              "lastLine": 66,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 67,
              "lastLine": 71,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 72,
              "lastLine": 76,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 77,
              "lastLine": 83,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 84,
              "lastLine": 88,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 89,
              "lastLine": 95,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 96,
              "lastLine": 101,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 102,
              "lastLine": 107,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 108,
              "lastLine": 114,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 115,
              "lastLine": 119,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 120,
              "lastLine": 125,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 126,
              "lastLine": 131,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 132,
              "lastLine": 137,
              "kind": "historical-reference",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        },
        {
          "member": "main.tex",
          "sha256": "10a44bcd16196650336a6d2ec36fd2129a4a7adc8fee3aef206ec9bb4d48c0a5",
          "lineCount": 2394,
          "units": [
            {
              "firstLine": 1,
              "lastLine": 20,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 21,
              "lastLine": 30,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 31,
              "lastLine": 39,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 40,
              "lastLine": 47,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 48,
              "lastLine": 50,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 51,
              "lastLine": 73,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 74,
              "lastLine": 79,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 80,
              "lastLine": 82,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 83,
              "lastLine": 99,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:intro"
              ],
              "currentLabelLocators": [
                "sec:intro"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 100,
              "lastLine": 106,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 107,
              "lastLine": 113,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 114,
              "lastLine": 130,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 131,
              "lastLine": 144,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 145,
              "lastLine": 159,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:miura"
              ],
              "currentLabelLocators": [
                "sec:miura"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 160,
              "lastLine": 166,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 167,
              "lastLine": 177,
              "kind": "complete-formal-unit",
              "labels": [
                "def:miura"
              ],
              "currentLabelLocators": [
                "def:miura"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 178,
              "lastLine": 178,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 179,
              "lastLine": 182,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 183,
              "lastLine": 213,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:miura"
              ],
              "currentLabelLocators": [
                "fig:miura"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 214,
              "lastLine": 226,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 227,
              "lastLine": 232,
              "kind": "complete-formal-unit",
              "labels": [
                "def:ofg"
              ],
              "currentLabelLocators": [
                "def:ofg"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 233,
              "lastLine": 233,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 234,
              "lastLine": 243,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 244,
              "lastLine": 250,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 251,
              "lastLine": 266,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:background"
              ],
              "currentLabelLocators": [
                "sec:background"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 267,
              "lastLine": 280,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 281,
              "lastLine": 283,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 284,
              "lastLine": 319,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:degextrema"
              ],
              "currentLabelLocators": [
                "lem:degextrema"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 320,
              "lastLine": 320,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 321,
              "lastLine": 328,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 329,
              "lastLine": 362,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:coneenv",
                "eq:env"
              ],
              "currentLabelLocators": [
                "lem:coneenv",
                "eq:env"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 363,
              "lastLine": 363,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 364,
              "lastLine": 390,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:kcone-envelope"
              ],
              "currentLabelLocators": [
                "fig:kcone-envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 391,
              "lastLine": 395,
              "kind": "complete-formal-unit",
              "labels": [
                "def:counts"
              ],
              "currentLabelLocators": [
                "def:counts"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 396,
              "lastLine": 396,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 397,
              "lastLine": 402,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 403,
              "lastLine": 416,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "eq:Ed"
              ],
              "currentLabelLocators": [
                "eq:Ed"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 417,
              "lastLine": 423,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:envelope"
              ],
              "currentLabelLocators": [
                "sec:envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 424,
              "lastLine": 430,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 431,
              "lastLine": 440,
              "kind": "complete-formal-unit",
              "labels": [
                "def:config",
                "eq:Eac"
              ],
              "currentLabelLocators": [
                "def:config",
                "eq:Eac"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 441,
              "lastLine": 441,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 442,
              "lastLine": 445,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 446,
              "lastLine": 462,
              "kind": "complete-formal-unit",
              "labels": [
                "def:admissible",
                "eq:active",
                "eq:par"
              ],
              "currentLabelLocators": [
                "def:admissible",
                "eq:active",
                "eq:par"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 463,
              "lastLine": 463,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 464,
              "lastLine": 473,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 474,
              "lastLine": 491,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:minatapex"
              ],
              "currentLabelLocators": [
                "lem:minatapex"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 492,
              "lastLine": 492,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 493,
              "lastLine": 534,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:parityvalid"
              ],
              "currentLabelLocators": [
                "lem:parityvalid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 535,
              "lastLine": 535,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 536,
              "lastLine": 585,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:activemin"
              ],
              "currentLabelLocators": [
                "lem:activemin"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 586,
              "lastLine": 586,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 587,
              "lastLine": 622,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:envelope"
              ],
              "currentLabelLocators": [
                "thm:envelope"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 623,
              "lastLine": 623,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 624,
              "lastLine": 643,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:Odparams"
              ],
              "currentLabelLocators": [
                "cor:Odparams"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 644,
              "lastLine": 644,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 645,
              "lastLine": 651,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:maxima"
              ],
              "currentLabelLocators": [
                "sec:maxima"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 652,
              "lastLine": 660,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 661,
              "lastLine": 690,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:maxima"
              ],
              "currentLabelLocators": [
                "lem:maxima"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 691,
              "lastLine": 691,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 692,
              "lastLine": 714,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:corners"
              ],
              "currentLabelLocators": [
                "cor:corners"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 715,
              "lastLine": 715,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 716,
              "lastLine": 752,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:max-criterion"
              ],
              "currentLabelLocators": [
                "fig:max-criterion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 753,
              "lastLine": 760,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 761,
              "lastLine": 767,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:quasipoly"
              ],
              "currentLabelLocators": [
                "sec:quasipoly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 768,
              "lastLine": 780,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 781,
              "lastLine": 796,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 797,
              "lastLine": 847,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:quasipoly"
              ],
              "currentLabelLocators": [
                "thm:quasipoly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 848,
              "lastLine": 848,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 849,
              "lastLine": 853,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 854,
              "lastLine": 860,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:onedim"
              ],
              "currentLabelLocators": [
                "sec:onedim"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 861,
              "lastLine": 868,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 869,
              "lastLine": 901,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:edgered"
              ],
              "currentLabelLocators": [
                "lem:edgered"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 902,
              "lastLine": 902,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 903,
              "lastLine": 907,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 908,
              "lastLine": 931,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:binom",
                "eq:fclosed"
              ],
              "currentLabelLocators": [
                "lem:binom",
                "eq:fclosed"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 932,
              "lastLine": 932,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 933,
              "lastLine": 996,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "fig:walkcount"
              ],
              "currentLabelLocators": [
                "fig:walkcount"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 997,
              "lastLine": 1000,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1001,
              "lastLine": 1036,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:splitedge"
              ],
              "currentLabelLocators": [
                "lem:splitedge"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1037,
              "lastLine": 1037,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1038,
              "lastLine": 1049,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:leading"
              ],
              "currentLabelLocators": [
                "sec:leading"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1050,
              "lastLine": 1053,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1054,
              "lastLine": 1082,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:singleside"
              ],
              "currentLabelLocators": [
                "prop:singleside"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1083,
              "lastLine": 1083,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1084,
              "lastLine": 1090,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1091,
              "lastLine": 1114,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:splitpoly"
              ],
              "currentLabelLocators": [
                "lem:splitpoly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1115,
              "lastLine": 1115,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1116,
              "lastLine": 1119,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1120,
              "lastLine": 1123,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:G2"
              ],
              "currentLabelLocators": [
                "conj:G2"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1124,
              "lastLine": 1124,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1125,
              "lastLine": 1137,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:leading"
              ],
              "currentLabelLocators": [
                "prop:leading"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1138,
              "lastLine": 1138,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1139,
              "lastLine": 1142,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1143,
              "lastLine": 1187,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:converse"
              ],
              "currentLabelLocators": [
                "prop:converse"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1188,
              "lastLine": 1188,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1189,
              "lastLine": 1200,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1201,
              "lastLine": 1215,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:period"
              ],
              "currentLabelLocators": [
                "sec:period"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1216,
              "lastLine": 1224,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1225,
              "lastLine": 1226,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1227,
              "lastLine": 1238,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1239,
              "lastLine": 1268,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:ratGF"
              ],
              "currentLabelLocators": [
                "lem:ratGF"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1269,
              "lastLine": 1269,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1270,
              "lastLine": 1291,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:poles"
              ],
              "currentLabelLocators": [
                "lem:poles"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1292,
              "lastLine": 1292,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1293,
              "lastLine": 1357,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:frozen",
                "eq:uwproper",
                "eq:extremum"
              ],
              "currentLabelLocators": [
                "lem:frozen",
                "eq:uwproper",
                "eq:extremum"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1358,
              "lastLine": 1358,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1359,
              "lastLine": 1361,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1362,
              "lastLine": 1402,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:boundary",
                "eq:boundchar"
              ],
              "currentLabelLocators": [
                "lem:boundary",
                "eq:boundchar"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1403,
              "lastLine": 1403,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1404,
              "lastLine": 1443,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:quotient"
              ],
              "currentLabelLocators": [
                "lem:quotient"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1444,
              "lastLine": 1444,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1445,
              "lastLine": 1449,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1450,
              "lastLine": 1461,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1462,
              "lastLine": 1528,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:frozenbdy",
                "eq:frozenid"
              ],
              "currentLabelLocators": [
                "lem:frozenbdy",
                "eq:frozenid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1529,
              "lastLine": 1529,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1530,
              "lastLine": 1532,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1533,
              "lastLine": 1558,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:contract"
              ],
              "currentLabelLocators": [
                "lem:contract"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1559,
              "lastLine": 1559,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1560,
              "lastLine": 1617,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:uniform"
              ],
              "currentLabelLocators": [
                "lem:uniform"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1618,
              "lastLine": 1618,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1619,
              "lastLine": 1620,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1621,
              "lastLine": 1624,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1625,
              "lastLine": 1645,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:interp"
              ],
              "currentLabelLocators": [
                "lem:interp"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1646,
              "lastLine": 1646,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1647,
              "lastLine": 1697,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:poly"
              ],
              "currentLabelLocators": [
                "thm:poly"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1698,
              "lastLine": 1698,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1699,
              "lastLine": 1703,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1704,
              "lastLine": 1720,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:separable"
              ],
              "currentLabelLocators": [
                "sec:separable"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1721,
              "lastLine": 1726,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1727,
              "lastLine": 1735,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1736,
              "lastLine": 1743,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1744,
              "lastLine": 1775,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:sep"
              ],
              "currentLabelLocators": [
                "lem:sep"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1776,
              "lastLine": 1776,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1777,
              "lastLine": 1782,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1783,
              "lastLine": 1818,
              "kind": "complete-formal-unit",
              "labels": [
                "lem:dimid"
              ],
              "currentLabelLocators": [
                "lem:dimid"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1819,
              "lastLine": 1819,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1820,
              "lastLine": 1823,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1824,
              "lastLine": 1855,
              "kind": "complete-formal-unit",
              "labels": [
                "thm:sepcase"
              ],
              "currentLabelLocators": [
                "thm:sepcase"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1856,
              "lastLine": 1856,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1857,
              "lastLine": 1862,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1863,
              "lastLine": 1875,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1876,
              "lastLine": 1883,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1884,
              "lastLine": 1896,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1897,
              "lastLine": 1915,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1916,
              "lastLine": 1925,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1926,
              "lastLine": 1934,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1935,
              "lastLine": 1944,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:data"
              ],
              "currentLabelLocators": [
                "sec:data"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1945,
              "lastLine": 1946,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "subsec:high"
              ],
              "currentLabelLocators": [
                "subsec:high"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1947,
              "lastLine": 1956,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 1957,
              "lastLine": 2013,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2014,
              "lastLine": 2016,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2017,
              "lastLine": 2029,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:G2d8"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2030,
              "lastLine": 2030,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2031,
              "lastLine": 2053,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "tab:topdeg"
              ],
              "currentLabelLocators": [
                "tab:topdeg"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2054,
              "lastLine": 2055,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "subsec:subtop"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2056,
              "lastLine": 2060,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2061,
              "lastLine": 2065,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2066,
              "lastLine": 2077,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:subtop"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2078,
              "lastLine": 2078,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2079,
              "lastLine": 2108,
              "kind": "complete-formal-unit",
              "labels": [
                "cor:subtop"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2109,
              "lastLine": 2109,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2110,
              "lastLine": 2122,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2123,
              "lastLine": 2138,
              "kind": "complete-formal-unit",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2139,
              "lastLine": 2139,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2140,
              "lastLine": 2149,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2150,
              "lastLine": 2158,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2159,
              "lastLine": 2164,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:c2"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "all-width-subleading-pole",
                  "disposition": "refuted",
                  "scope": "The all-width subleading-pole formula is false: at degree six the width-two coefficient is zero while the high-width value is minus eight. The separate high-region coefficients are not refuted."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2165,
              "lastLine": 2165,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2166,
              "lastLine": 2170,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2171,
              "lastLine": 2200,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:laurentrel"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [
                {
                  "id": "universal-laurent-derivation",
                  "disposition": "withdrawn",
                  "scope": "The universal conditional all-width conclusion and its derivation are withdrawn because a high-region identity was applied outside its domain. The separate sub-top implication in the same proposition is omitted without certification, not silently refuted."
                }
              ],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2201,
              "lastLine": 2201,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2202,
              "lastLine": 2203,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "subsec:below"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2204,
              "lastLine": 2238,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "tab:corr"
              ],
              "currentLabelLocators": [
                "tab:corr"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2239,
              "lastLine": 2244,
              "kind": "complete-formal-unit",
              "labels": [
                "conj:baxter"
              ],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2245,
              "lastLine": 2245,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2246,
              "lastLine": 2254,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2255,
              "lastLine": 2276,
              "kind": "complete-formal-unit",
              "labels": [
                "prop:meta"
              ],
              "currentLabelLocators": [
                "prop:meta"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2277,
              "lastLine": 2277,
              "kind": "source-structure",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2278,
              "lastLine": 2280,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2281,
              "lastLine": 2288,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:discussion"
              ],
              "currentLabelLocators": [
                "sec:discussion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2289,
              "lastLine": 2300,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2301,
              "lastLine": 2316,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2317,
              "lastLine": 2350,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2351,
              "lastLine": 2368,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2369,
              "lastLine": 2372,
              "kind": "complete-paragraph-or-display",
              "labels": [
                "sec:conclusion"
              ],
              "currentLabelLocators": [
                "sec:conclusion"
              ],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2373,
              "lastLine": 2385,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2386,
              "lastLine": 2390,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2391,
              "lastLine": 2393,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            },
            {
              "firstLine": 2394,
              "lastLine": 2394,
              "kind": "complete-paragraph-or-display",
              "labels": [],
              "currentLabelLocators": [],
              "explicitCorrections": [],
              "retrospectiveCertification": "Not asserted for this historical source unit. Matching labels locate current material; they do not prove semantic equivalence or certify the old proof or computation."
            }
          ]
        }
      ]
    }
  ],
  "renderings": [
    {
      "version": "2606.22614v1",
      "publicPdf": "https://arxiv.org/pdf/2606.22614v1",
      "pdfSha256": "10167722a6482f3931ea00a9636417aa18d43d875057f8ccd1056754c0ab14fa",
      "pageCount": 17,
      "pages": [
        {
          "page": 1,
          "extractionSha256": "9bc62852a5f2e5907d9c13e0be05782565d534a8679d8cc7ca728aebd5bb3289",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 2,
          "extractionSha256": "4b2fe450155a71ae71e18b1696e2f88967e8ecd93b1467bf783dfe2573d8c8c7",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 3,
          "extractionSha256": "968479281cf7026c0e4d588ecaa84709e455284ad6743297c9286529e3a46b21",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 4,
          "extractionSha256": "df46c47847b570e848ae4f5b554935ec294e0358196c5ad70ba55a3c811e3441",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 5,
          "extractionSha256": "9056ead5cc413dbe45f687e81a3d8ff903dadc5630f54d167d7ae79d3113d56f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 6,
          "extractionSha256": "cebdf814a5e4933c60e54eebf33585c4ab40d07885705beb5d47d4e6daefeb31",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 7,
          "extractionSha256": "59391106f4418c6ffcfe746311bf3c5b9196c31b0ceaf2e80c1074968b97c92d",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 8,
          "extractionSha256": "59e5bcdc5971bce9392826f807af99bc44caf2a1850955957806e5ca872ce9ec",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 9,
          "extractionSha256": "f49b99988d9955b6722b8a2771cba129d8bfc3bbcd38d17fbdd55dfa9d5624b0",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 10,
          "extractionSha256": "8f0eef1419722293a5dff8f845514efc9c9b57c331072b7d5af23608c338b087",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 11,
          "extractionSha256": "9a54770767e094e38643b7cf9c2a3dceb1dff2907296b178052798236a7ff353",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 12,
          "extractionSha256": "beda92a92f427d2bf79b19d539ef1df42a19f69f59a8b4be09210a05d5885176",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 13,
          "extractionSha256": "dc784e37658cff82b4d8c441b6bd651237513d346be127c414b741c7d8909513",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 14,
          "extractionSha256": "8d65f1923cf8246107f5473034daf785f40904d670bee0f0657758dceaaf8e0d",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 15,
          "extractionSha256": "c4131a6ee0757f6dcc89302eb8e061285e9653a2af4d77284a1a645d3d75990e",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 16,
          "extractionSha256": "9596bd281bb292f194791c14e68ea71854ee416beed26b4884b3ce8e4444a921",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 17,
          "extractionSha256": "81fa7632ffe0be8b2c9d32e34d9dcc28557125db3ac5a98510397f69ac0c3f95",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        }
      ],
      "captions": [
        {
          "page": 6,
          "text": "Figure 1: A degree-4 vertex \u0001 of OFG(M3,3 ) realized as the cone-pair envelope h(i, j) =",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        }
      ],
      "metadata": [
        {
          "field": "Title",
          "observedValue": "Height functions on the m × n Miura-ori flip graph: degree sequence and diameter",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Author",
          "observedValue": "Chakshu Gupta",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Creator",
          "observedValue": "arXiv GenPDF (tex2pdf:a6404ea)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Producer",
          "observedValue": "pikepdf 8.15.1",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Custom Metadata",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Metadata Stream",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Tagged",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "UserProperties",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Suspects",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Form",
          "observedValue": "none",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "JavaScript",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Pages",
          "observedValue": "17",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Encrypted",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page size",
          "observedValue": "612 x 792 pts (letter)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page rot",
          "observedValue": "0",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "File size",
          "observedValue": "365636 bytes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Optimized",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "PDF version",
          "observedValue": "1.7",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        }
      ]
    },
    {
      "version": "2606.22614v2",
      "publicPdf": "https://arxiv.org/pdf/2606.22614v2",
      "pdfSha256": "b0d5fd2f97aa295d26c5aa106de9c6701bad82aa39c9caaf6f08c6814c827842",
      "pageCount": 18,
      "pages": [
        {
          "page": 1,
          "extractionSha256": "2298d82ab03df009abb83044a75241658dc30cdebb44043668a39ee33a7b5cb1",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 2,
          "extractionSha256": "510a4b599429096619662000e640c9cda529774745c75ab980a169499d2b7c45",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 3,
          "extractionSha256": "5a43b8af0fc0937a30936c852e34c6bfcc3dc9264d4c54fc534b8d3464588c9b",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 4,
          "extractionSha256": "6050c130d0098f30de968c1fc7b973f387713322929eec78b83c24ca2f9975f8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 5,
          "extractionSha256": "4ac003acf1ab867fc3c03ab2027501742bebede38fa43492f31270354e79d004",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 6,
          "extractionSha256": "ae970327724c86a3ab10101ac1e771dd9376ecf02ff5b2716379e358c27ee385",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 7,
          "extractionSha256": "ebfff8a7ed6737a4b26c2557ad93316b9dea297dbaf45e21f610f6804902d281",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 8,
          "extractionSha256": "8956dd69b27b28c7ed6fe7b61b5223df953c4ee8fe062cc3b604fe592b4a082f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 9,
          "extractionSha256": "f701b53324587220eabbbd8e416eb6939b2165a87f2d3b68acb30d6f5b3f5123",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 10,
          "extractionSha256": "c9648a819d51e81792bfe5d3feb089257b2e8564b73b4324dacde17ac33053b8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 11,
          "extractionSha256": "e8923cbf356d945484c30ad9fba6d3f940fc415116597915b306d5736d9012f5",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 12,
          "extractionSha256": "2fb069a6ad26b1de7f03f8a70fa8d64328223ba988b28625582f73a894ccfe22",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 13,
          "extractionSha256": "ac93f2a48587cbe1171fc1042bcd3c2750e05a0ebad7c26e6cd0e3fb8bd347d8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 14,
          "extractionSha256": "ec4804822768cff60d70f70101816f5c02e3c83768616966e2ac5126c4ab661b",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 15,
          "extractionSha256": "e3446941b198f31a501a690fb32c8e542d614dc84ea3868ae732d2657e4da0d8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 16,
          "extractionSha256": "6132941a8c3be06bcb77075a149a270d968478268a3625193451a534e960a5c1",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 17,
          "extractionSha256": "f4480fca80f6119b7d8b012f7c44d18d0808589ab0f038835089d8b9f53bee56",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 18,
          "extractionSha256": "e85e70355f7fea885fd75b238c64df24e0ec282c71ebf544547d589f1f0a5dd1",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        }
      ],
      "captions": [
        {
          "page": 6,
          "text": "Figure 1: A degree-4 vertex \u0001 of OFG(M3,3 ) realised as the cone-pair envelope h(i, j) =",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        }
      ],
      "metadata": [
        {
          "field": "Title",
          "observedValue": "Height functions on the m × n Miura-ori flip graph: degree sequence and diameter",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Author",
          "observedValue": "Chakshu Gupta",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Creator",
          "observedValue": "arXiv GenPDF (tex2pdf:a6404ea)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Producer",
          "observedValue": "pikepdf 8.15.1",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Custom Metadata",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Metadata Stream",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Tagged",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "UserProperties",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Suspects",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Form",
          "observedValue": "none",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "JavaScript",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Pages",
          "observedValue": "18",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Encrypted",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page size",
          "observedValue": "612 x 792 pts (letter)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page rot",
          "observedValue": "0",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "File size",
          "observedValue": "370125 bytes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Optimized",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "PDF version",
          "observedValue": "1.7",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        }
      ]
    },
    {
      "version": "2607.05567v1",
      "publicPdf": "https://arxiv.org/pdf/2607.05567v1",
      "pdfSha256": "a4d185e8fd30a7560b00482b8526ac8a36cfb580166aac5773d16e8c9e7837d6",
      "pageCount": 23,
      "pages": [
        {
          "page": 1,
          "extractionSha256": "abdee7c3502edfed95f548c78597a5030203ccec6b92f7e7880bc6416244e067",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 2,
          "extractionSha256": "905cbb8ac44e880a92dbb0ff01d1b32c8882f61a03f2fccd53dc65f94ec4bdc8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 3,
          "extractionSha256": "72fe7734f3e2b631c4215a19559d7a7793db863aeb11cc1c186a600941a2d647",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 4,
          "extractionSha256": "34e4337f3fd71ab8364e86b1f7a0e7e29ea24d17def642b9db8c7aff2546fd8a",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 5,
          "extractionSha256": "c390b48b36f224d60bb2ed0d56b93bf616343d7c03386575406c560dc278e89b",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 6,
          "extractionSha256": "08c68de6d6072e34b575fade141d62b6aee2eabfb2164c09808e7674cb9c949f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 7,
          "extractionSha256": "e1dce245598357a1217a04afe0d22f88e902303da05514ffbf317bf55d0341dc",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 8,
          "extractionSha256": "dbefa8daf219f6700de0a83b9b6638203d2220c203b890b0e8cbb43a5f890498",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 9,
          "extractionSha256": "c3c7309f7bb72cc4bec3ae89fa567bf56a80a61ff70eaf56fdca58d8651afcff",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 10,
          "extractionSha256": "424a52ae12b041c211c0e0f013babc9348077f58e445b264a287e2f38c11344c",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 11,
          "extractionSha256": "bb30a5f612c1a96650db020a6d9d7fd2e8ca632d6021084f8ac12ff4bef58cec",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 12,
          "extractionSha256": "a5ba2c77c1ac8ff13421c7b6574b8532184e47907779d0e2bc12b06fe05c5f75",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 13,
          "extractionSha256": "b0562808969d1b7c4aae29be61bc769f1a08d0b90e164b754f2f497276f7ce44",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 14,
          "extractionSha256": "d727939dd49ffb4e60a074c86223704140d1766b930725dc1ad46787a73156b2",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 15,
          "extractionSha256": "f326a951461dbfc35fe86214c860542eb38bbd71ab30edb684c1c8004c3cc418",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 16,
          "extractionSha256": "5df4f43b0351868fed14e893fb1a7205b6c135787dc1e1c9c4f1ceb964f4cb26",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 17,
          "extractionSha256": "8da6d4062904362561a6b78ecfa58691e8851521d7a38dee85f626e7f573a1ad",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 18,
          "extractionSha256": "332827d42573b1d5a8d2c9ab46ef09853fc2612dc5b64d224017d6202ada9fe5",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 19,
          "extractionSha256": "deb293f65d4ef3f533050a341d2eabc8699807cae13aa1d223ad5dad80f95019",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 20,
          "extractionSha256": "7bc1f2994838c39ace5fe1b154671e148c54b41759577d972e9cb788d7286a5b",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 21,
          "extractionSha256": "96ee18bce1a872f521fe3ff937f4e7543a457b3f898a4960e1293410eeea28c8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 22,
          "extractionSha256": "e2314370517250e0df49ca7f9de8a509a01a33e783177889ba8ea4a4dbf55ffc",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 23,
          "extractionSha256": "2105412f91b78879d36c7c9f2e482e184992654459eb09a5a6f419f318dc9222",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        }
      ],
      "captions": [
        {
          "page": 2,
          "text": "Figure 1: A 3-cone envelope on G5,5 with apexes p1 = (1, 1), p2 = (1, 5), p3 = (5, 1) at offset 0, so",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 6,
          "text": "Figure 2: Lemma 4.1 at v = (3, 3) from Figure 1. The blue tag under each of v’s four neighbours",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 9,
          "text": "Figure 3: Two ±1 walks on P8 with (a, b) = (2, 2), related by h 7→ −h. Both share the run-length",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 17,
          "text": "Table 1: Top-degree parts of pd , with pure-power coefficient C(d) = 4/(d − 2)! (Theorem 7.3). Only",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 17,
          "text": "Table 2: Boundary corrections Bd (n) = Ed (s, n) − pd (s, n) below threshold, for smaller dimension",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        }
      ],
      "metadata": [
        {
          "field": "Title",
          "observedValue": "One construction for the Miura-ori flip-graph degree sequence",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Author",
          "observedValue": "Chakshu Gupta",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Creator",
          "observedValue": "arXiv GenPDF (tex2pdf:8def8d8)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Producer",
          "observedValue": "pikepdf 8.15.1",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Custom Metadata",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Metadata Stream",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Tagged",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "UserProperties",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Suspects",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Form",
          "observedValue": "none",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "JavaScript",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Pages",
          "observedValue": "23",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Encrypted",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page size",
          "observedValue": "612 x 792 pts (letter)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page rot",
          "observedValue": "0",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "File size",
          "observedValue": "426355 bytes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Optimized",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "PDF version",
          "observedValue": "1.7",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        }
      ]
    },
    {
      "version": "2607.05567v2",
      "publicPdf": "https://arxiv.org/pdf/2607.05567v2",
      "pdfSha256": "5c7d8b61091c8804e8da43ac5bc4734167d7501d8ba8093da4917f9264b74577",
      "pageCount": 27,
      "pages": [
        {
          "page": 1,
          "extractionSha256": "1fe580634598ef046cde573e895b7b03974afd455e8deba94478025bc5719d3f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 2,
          "extractionSha256": "3b1965c40bfe4e013edb064b3e63bbd37e0b148e32ab81b1b2ed6c7d2d936439",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 3,
          "extractionSha256": "3a2ac5ad1164d905f419ebb272c3b010ee6aadb41d860474292fc05391d15c38",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 4,
          "extractionSha256": "bae50251ec754aac155f6429764b9ac8f866205ce38601eb5c79a0452382724e",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 5,
          "extractionSha256": "82b62245e38eecf5f737e9c6825e98b69da2a5605f446b6ad4e7546595e7c13f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 6,
          "extractionSha256": "7e1c30cafb437e80fb4436a82dfb95e49cd3f65b4b8313dba476855354ce7903",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 7,
          "extractionSha256": "9dfc7b0239fbf5db7ce9243e62142417fbf10b785a983b240488521c4926d5cc",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 8,
          "extractionSha256": "de71f89b90e4dd1c435da4517f6a40e245bc90e2f5d71076ff48740195d9fc5a",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 9,
          "extractionSha256": "826d3991922f80b8ea00a864eee189edacfb21cd015931fda86e82e792e88169",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 10,
          "extractionSha256": "e101bf18e8aef465997c3c23680a6f832411c07d6fb258c65c3640a2c9d4936e",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 11,
          "extractionSha256": "b8536648cbb89b45376b2f15a46a37a27d21a2ab38ea80b0956e0e8f1710818c",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 12,
          "extractionSha256": "bf5c1d5e0c191fb01fbf9335f10af6ee79774566f75566f6c96abdf28a1d5d4c",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 13,
          "extractionSha256": "3df7c77809b1e10fd4ce042c5e058fc90731fac1fcf3c39c35e32d22a9869d31",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 14,
          "extractionSha256": "02d6d2fc093dc84cbe23fac338fd65b11f0d3c577df2538c542631f18c1ad473",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 15,
          "extractionSha256": "eb1a9d41e22f6ca3688aece0e437f4e9fc67e2d9a5523ac0dc79ac06c4a1f165",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 16,
          "extractionSha256": "cb77fae87fe74012c550d1744946693991aa507f3cc52c3b56cf3538cc7d910a",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 17,
          "extractionSha256": "8b4053a6f390321e59fc7612a0524198076d6ab7c57685edf7372bd7cd8dda1b",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 18,
          "extractionSha256": "fe9af9da41a7cc2351efab687acbc7ad41b96f09b9b6364a0ba0583f37849fc7",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 19,
          "extractionSha256": "1381126ea12209f7b8a9953a1369605a93d4633db1067794f4a75de013cd04a5",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 20,
          "extractionSha256": "c388567c2d45dcf9e49f294c39a18e867d55bf7f7f54020381a801366cfe8d67",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 21,
          "extractionSha256": "cff57f04e5f8fb91ed3756077a38c0cd0e37471cec23f90d6864b7f4bdd03cd4",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 22,
          "extractionSha256": "1cfc13091e1b6ef7b8821aca95a9fec1a16a1bbcba00394d5744ddfaf82c7b0c",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 23,
          "extractionSha256": "0a3995acdb1cc23d4b82eb72c7fb3d2985df4d04df4f2d6caa180120c9f1a617",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 24,
          "extractionSha256": "2945b59d007a6834de063e08c5b738bfbf34d93d69527f73eafe9b95c72f856e",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 25,
          "extractionSha256": "7ddc22a1932378a2a6eb01981298affdd071c4b64052c4128082f7a649e041c8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 26,
          "extractionSha256": "91dcc4ea1b6abe34861b8bd3311520c8b01d3942608983d4223b08ee6b2dd46b",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 27,
          "extractionSha256": "d9b8b0e6b3eda1675119424a21dfa992858bdb47c26329b9c934ae1ffbc46952",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        }
      ],
      "captions": [
        {
          "page": 3,
          "text": "Figure 1: A 3-cone envelope on G5,5 with apexes p1 = (1, 1), p2 = (1, 5), p3 = (5, 1) at offset 0, so",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 7,
          "text": "Figure 2: Lemma 4.1 at v = (3, 3) from Figure 1. The tag under each of v’s four neighbours names",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 10,
          "text": "Figure 3: Two ±1 walks on P8 with (a, b) = (2, 2), related by h 7→ −h. Both share the run-length",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 19,
          "text": "Table 1: Top-degree parts of pd . The constant p2 lies outside the top-degree law, shown dashed.",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 21,
          "text": "Table 2: Boundary corrections below threshold.",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        }
      ],
      "metadata": [
        {
          "field": "Title",
          "observedValue": "One construction for the Miura-ori flip-graph degree sequence",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Author",
          "observedValue": "Chakshu Gupta",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Creator",
          "observedValue": "arXiv GenPDF (tex2pdf:8def8d8)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Producer",
          "observedValue": "pikepdf 8.15.1",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Custom Metadata",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Metadata Stream",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Tagged",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "UserProperties",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Suspects",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Form",
          "observedValue": "none",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "JavaScript",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Pages",
          "observedValue": "27",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Encrypted",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page size",
          "observedValue": "612 x 792 pts (letter)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page rot",
          "observedValue": "0",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "File size",
          "observedValue": "441629 bytes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Optimized",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "PDF version",
          "observedValue": "1.7",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        }
      ]
    },
    {
      "version": "2607.05567v3",
      "publicPdf": "https://arxiv.org/pdf/2607.05567v3",
      "pdfSha256": "6e465d7ca8f490dd90d5ad78c8c9366010180ee297d379e12e9ee5bdf727e32c",
      "pageCount": 32,
      "pages": [
        {
          "page": 1,
          "extractionSha256": "87e014deaae0ada8a2cebe64035be97fc497e67f3de74c8699bc3bde704303f8",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 2,
          "extractionSha256": "d9ac0c852e92c632ca52e8d4549ae672013347e8b3f0ca22f2f0ee45798357fa",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 3,
          "extractionSha256": "7f3254f9e257a32fd29c8849f75294c0d1cacd56aae0423ce776303bd992d9fe",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 4,
          "extractionSha256": "8f6b3c00320cced5d8d979d356777e3a66419ec408f28b4a4a7213fed1debe05",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 5,
          "extractionSha256": "0f9e34fb9d7693d0096771955ff7307312621d7d4a7d1cee4e938460b75862eb",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 6,
          "extractionSha256": "369429f0a850d3e095214137b74c5037bcbe5a65edaa29904e3518cbb17fea41",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 7,
          "extractionSha256": "f0414db896740408b4d7c72a4cbfa2830d49ea4510e6090906963c5694d84490",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 8,
          "extractionSha256": "6c6447faeb865ff1475ef14e3341692b18ea30e89e10a16cb047108dd33db442",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 9,
          "extractionSha256": "b36396a338165522486c5bb6336112377e51085bc4715e461d3d18f82e811d12",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 10,
          "extractionSha256": "69da69ba0d6739b6b05029a65920298051b1504eac827f1c304382d78fa4e35f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 11,
          "extractionSha256": "a8bd72f59f0d511a7be4a94556ad60edcc25076c32e038478b4751ffceac914d",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 12,
          "extractionSha256": "2963529f23c708e7effc63b8a0ba11ced3887682abc30f79b730c8fc68c06c15",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 13,
          "extractionSha256": "078d0a60edfda79fe34757b2afec3f1c51065bfc2e413dca01c228820af54b82",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 14,
          "extractionSha256": "1217f7eaf17460efea89c50e6d6cb47d6acc71f89f52c2af61a935f7b069af43",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 15,
          "extractionSha256": "236f66e33256e6eca3ef49453e184d1b7f1b5f2f07389025bbb9899fb9dd4478",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 16,
          "extractionSha256": "c3d28c0bc4f5b0b6586f28958c9b71bc8fa253d0ba5db25a04e96073d3f75380",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 17,
          "extractionSha256": "3aa8d93b3c90b85badf1874eafd2611893df93bb202de5237424dd944670d89f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 18,
          "extractionSha256": "4da9a1d77373bd0bf5ff9674ab822122bcbe11eb812c872d8bdf1e1b8ad24b24",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 19,
          "extractionSha256": "4fe3f3922167b597547aa39f989c3d089a4091d0b4b342055c0611ba492661a6",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 20,
          "extractionSha256": "e7a12238af743d81580b0865f710e97f43d190a83f9c81d3353e7ed58d27baa6",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 21,
          "extractionSha256": "7245a2857b86c38cb63738bcdb7464f6a2ca9eb89793be4d2c5f898c936abc53",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 22,
          "extractionSha256": "770b1ffa44e4391a71435330946204ffa0f52809a832222cc08641112376a078",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 23,
          "extractionSha256": "be6565a18ae982185f9dc99b990e2a8180f773c37f87e2616963eb54524d8e2a",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 24,
          "extractionSha256": "df1dc5d3d2e6551f58e7376d322842ef4fdb99c582e053d916ff5f3af2ea65a2",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 25,
          "extractionSha256": "41764d3cf71d2d4720f0619de724e25b9cd97c72100f5900558fd96dbdef567f",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 26,
          "extractionSha256": "4cd992072f012656e92c084f3b43b7acf3e589c9ec3238c7481a91bd82f18c39",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 27,
          "extractionSha256": "c73ea0c9847c354408b2b589c7341318c44bf1f621acd01e49cb7940484c1fd0",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 28,
          "extractionSha256": "83106f7e1d8b9ef0ecedd6e5eb585a27bb35a6eedb8f64990fb8cd46d7381430",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 29,
          "extractionSha256": "4a215b1a639d73f7922b18855c8664e4a134beb4f948d98dd01c1119cbd1f1c3",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 30,
          "extractionSha256": "6aa99c0c556aeaf0a07c2ccdf7bb1382e908d6fbe6c97db23c28eab03625e9bc",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 31,
          "extractionSha256": "63c5fe3d4ce589e70bc52963e29c5474beb7ffd9fc2204e2be90469cd0f4b522",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        },
        {
          "page": 32,
          "extractionSha256": "7a56dc8d6bae6beb08ae4996bdc013f1c9a27e89c3945d493402b7a3e555f0f9",
          "treatment": "Historical rendering retained as an archival record. The revision does not independently certify every old page; source dispositions and the correction notice state the supported and withdrawn content."
        }
      ],
      "captions": [
        {
          "page": 2,
          "text": "Figure 1: The Miura-ori M3,4 : three rows and four columns of congruent parallelograms, with",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 5,
          "text": "Figure 2: A 3-cone envelope on G5,5 with apexes p1 = (1, 1), p2 = (1, 5), p3 = (5, 1) at offset 0, so",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 9,
          "text": "Figure 3: Lemma 5.1 at v = (3, 3) from Figure 2. The tag under each of v’s four neighbours names",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 12,
          "text": "Figure 4: Two ±1 walks on P8 with (a, b) = (2, 2), related by h 7→ −h. Both share the run-length",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 26,
          "text": "Table 1: Top-degree parts of pd . The constant p2 lies outside the top-degree law, shown dashed.",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        },
        {
          "page": 28,
          "text": "Table 2: Boundary corrections below threshold.",
          "treatment": "Historical caption locator, not a completeness or correctness certification of the original drawing. Current figures and captions are judged independently in the consolidated article."
        }
      ],
      "metadata": [
        {
          "field": "Title",
          "observedValue": "One construction for the Miura-ori flip-graph degree sequence",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Author",
          "observedValue": "Chakshu Gupta",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Creator",
          "observedValue": "arXiv GenPDF (tex2pdf:4af3385)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Producer",
          "observedValue": "pikepdf 8.15.1",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Custom Metadata",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Metadata Stream",
          "observedValue": "yes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Tagged",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "UserProperties",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Suspects",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Form",
          "observedValue": "none",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "JavaScript",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Pages",
          "observedValue": "32",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Encrypted",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page size",
          "observedValue": "612 x 792 pts (letter)",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Page rot",
          "observedValue": "0",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "File size",
          "observedValue": "484536 bytes",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "Optimized",
          "observedValue": "no",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        },
        {
          "field": "PDF version",
          "observedValue": "1.7",
          "treatment": "Observed historical document metadata, not a current scientific assertion or independent author-affiliation attestation."
        }
      ]
    }
  ],
  "landingPageFields": [
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}id",
      "attributes": {},
      "observedValue": "http://arxiv.org/abs/2606.22614v2",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}title",
      "attributes": {},
      "observedValue": "Height functions on the $m \\times n$ Miura-ori flip graph: degree sequence and diameter",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}updated",
      "attributes": {},
      "observedValue": "2026-06-24T18:28:22Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/abs/2606.22614v2",
        "rel": "alternate",
        "type": "text/html"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/pdf/2606.22614v2",
        "rel": "related",
        "type": "application/pdf",
        "title": "pdf"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}summary",
      "attributes": {},
      "observedValue": "The state space of an origami crease pattern forms a flip graph, whose vertices are the flat-foldable mountain-valley assignments and whose edges join assignments differing by a single face flip. For the $m \\times n$ Miura-ori, the degree sequence and diameter of this graph are known only for two rows. Each assignment maps to an integer height function on the grid, under which a vertex's degree equals its number of local extrema. In this model the vertices of each degree up to five are counted by an explicit polynomial in $m$ and $n$, valid once both exceed a bound that grows with the degree, and the height functions realizing those degrees are described explicitly. A closed-form lower bound for the diameter holds for all $m$ and $n$, and the matching upper bound reduces to an extremal inequality for $1$-Lipschitz functions on the grid, recovering the two-row distance at $m=2$. Since each invariant is read from the extrema or height differences of a grid function, the same reduction applies to any flip-graph quantity expressible in those terms.",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "math.CO",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.DM",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}published",
      "attributes": {},
      "observedValue": "2026-06-21T17:40:19Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://arxiv.org/schemas/atom}comment",
      "attributes": {},
      "observedValue": "18 pages, 1 figure",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://arxiv.org/schemas/atom}primary_category",
      "attributes": {
        "term": "math.CO"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v2",
      "field": "{http://www.w3.org/2005/Atom}author",
      "attributes": {},
      "observedValue": "Chakshu Gupta",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}id",
      "attributes": {},
      "observedValue": "http://arxiv.org/abs/2607.05567v1",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}title",
      "attributes": {},
      "observedValue": "One construction for the Miura-ori flip-graph degree sequence",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}updated",
      "attributes": {},
      "observedValue": "2026-07-06T19:09:19Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/abs/2607.05567v1",
        "rel": "alternate",
        "type": "text/html"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/pdf/2607.05567v1",
        "rel": "related",
        "type": "application/pdf",
        "title": "pdf"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}summary",
      "attributes": {},
      "observedValue": "The flip graph of an origami crease pattern has the flat-foldable mountain-valley assignments as vertices, and an edge joins two of them that differ by a single face flip. A basic invariant of this graph is the degree sequence, which counts the vertices of each degree. On the $m\\times n$ Miura-ori, this sequence is known as a bivariate polynomial only for small degrees, each count obtained by a separate argument whose casework grows with the degree. This paper gives one uniform construction that expresses, for every degree $d$, the number of degree-$d$ vertices as a single symmetric polynomial $p_d(m,n)$ for all sufficiently large $m,n$. Subject to a single degree bound, this polynomial has total degree $d-2$, growing for $d\\ge5$ as an explicit multiple of $m^{d-2}+n^{d-2}$; the bound is proved here when the count splits into independent row and column factors, and open otherwise. The region is $m,n\\ge\\max(d-1,2)$; through $d=7$, the polynomials are computed in closed form and the bound is verified in every case. Below this region, the count departs from $p_d$ by a correction whose leading coefficient, through degree eleven, is $-4$ times a Baxter number. Each $p_d$ thus counts the Miura-ori's flat-foldable assignments admitting exactly $d$ single face flips.",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "math.CO",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.CG",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.DM",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}published",
      "attributes": {},
      "observedValue": "2026-07-06T19:09:19Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://arxiv.org/schemas/atom}comment",
      "attributes": {},
      "observedValue": "23 pages, 3 figures, 2 tables. Sequel to arXiv:2606.22614. Code: https://github.com/ChakshuGupta13/lab",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://arxiv.org/schemas/atom}primary_category",
      "attributes": {
        "term": "math.CO"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v1",
      "field": "{http://www.w3.org/2005/Atom}author",
      "attributes": {},
      "observedValue": "Chakshu Gupta",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}id",
      "attributes": {},
      "observedValue": "http://arxiv.org/abs/2607.05567v3",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}title",
      "attributes": {},
      "observedValue": "One construction for the Miura-ori flip-graph degree sequence",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}updated",
      "attributes": {},
      "observedValue": "2026-08-26T02:51:21Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/abs/2607.05567v3",
        "rel": "alternate",
        "type": "text/html"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/pdf/2607.05567v3",
        "rel": "related",
        "type": "application/pdf",
        "title": "pdf"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}summary",
      "attributes": {},
      "observedValue": "The flip graph of an origami crease pattern has the locally flat-foldable mountain-valley assignments as vertices, and an edge joins two of them that differ by a single face flip. A basic invariant of this graph is the degree sequence, which counts the vertices of each degree. On the $m\\times n$ Miura-ori, this sequence is known to be a bivariate polynomial only for small degrees, each count obtained by a separate argument. This paper gives one uniform construction that expresses, for every degree $d$, the number of degree-$d$ vertices as a single symmetric polynomial in $(m,n)$ for all sufficiently large $m,n$. Its degree in each variable is $d-2$ unconditionally. Subject to a single degree bound, its total degree is $d-2$ as well, with top-degree part an explicit multiple of $m^{d-2}+n^{d-2}$ for $d\\ge5$. The bound is proved here when the count splits into independent row and column factors, and open otherwise. The region is $m,n\\ge\\max(d-1,2)$. The polynomials are given in closed form through $d=10$, unconditional through $d=8$, where the degree bound holds in every case, and conditional on it beyond. Below this region the count departs from the polynomial. One step below, this departure has leading coefficient $-4$ times a Baxter number through $d=11$. Each such polynomial thus counts the Miura-ori's locally flat-foldable assignments admitting exactly $d$ single face flips.",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "math.CO",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.CG",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.DM",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}published",
      "attributes": {},
      "observedValue": "2026-07-06T19:09:19Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://arxiv.org/schemas/atom}comment",
      "attributes": {},
      "observedValue": "32 pages, 4 figures, 2 tables. Sequel to arXiv:2606.22614. Code: https://github.com/ChakshuGupta13/lab",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://arxiv.org/schemas/atom}primary_category",
      "attributes": {
        "term": "math.CO"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v3",
      "field": "{http://www.w3.org/2005/Atom}author",
      "attributes": {},
      "observedValue": "Chakshu Gupta",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}id",
      "attributes": {},
      "observedValue": "http://arxiv.org/abs/2606.22614v1",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}title",
      "attributes": {},
      "observedValue": "Height functions on the $m \\times n$ Miura-ori flip graph: degree sequence and diameter",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}updated",
      "attributes": {},
      "observedValue": "2026-06-21T17:40:19Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/abs/2606.22614v1",
        "rel": "alternate",
        "type": "text/html"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/pdf/2606.22614v1",
        "rel": "related",
        "type": "application/pdf",
        "title": "pdf"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}summary",
      "attributes": {},
      "observedValue": "The state space of an origami crease pattern forms a flip graph, whose vertices are the flat-foldable mountain-valley assignments and whose edges join assignments differing by a single face flip. For the $m \\times n$ Miura-ori, the degree sequence and diameter of this graph are known only for two rows. Each assignment maps to an integer height function on the grid, under which a vertex's degree equals its number of local extrema. In this model the vertices of each degree up to five are counted by an explicit polynomial in $m$ and $n$, valid once both exceed a bound that grows with the degree, and the height functions realizing those degrees are described explicitly. A closed-form lower bound for the diameter holds for all $m$ and $n$, and the matching upper bound reduces to an extremal inequality for $1$-Lipschitz functions on the grid, recovering the two-row distance at $m=2$. Since each invariant is read from the extrema or height differences of a grid function, the same reduction applies to any flip-graph quantity expressible in those terms.",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "math.CO",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.DM",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}published",
      "attributes": {},
      "observedValue": "2026-06-21T17:40:19Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://arxiv.org/schemas/atom}comment",
      "attributes": {},
      "observedValue": "17 pages, 1 figure",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://arxiv.org/schemas/atom}primary_category",
      "attributes": {
        "term": "math.CO"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2606.22614v1",
      "field": "{http://www.w3.org/2005/Atom}author",
      "attributes": {},
      "observedValue": "Chakshu Gupta",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}id",
      "attributes": {},
      "observedValue": "http://arxiv.org/abs/2607.05567v2",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}title",
      "attributes": {},
      "observedValue": "One construction for the Miura-ori flip-graph degree sequence",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}updated",
      "attributes": {},
      "observedValue": "2026-07-12T19:08:00Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/abs/2607.05567v2",
        "rel": "alternate",
        "type": "text/html"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}link",
      "attributes": {
        "href": "https://arxiv.org/pdf/2607.05567v2",
        "rel": "related",
        "type": "application/pdf",
        "title": "pdf"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}summary",
      "attributes": {},
      "observedValue": "The flip graph of an origami crease pattern has the flat-foldable mountain-valley assignments as vertices, and an edge joins two of them that differ by a single face flip. A basic invariant of this graph is the degree sequence, which counts the vertices of each degree. On the $m\\times n$ Miura-ori, this sequence is known as a bivariate polynomial only for small degrees, each count obtained by a separate argument. This paper gives one uniform construction that expresses, for every degree $d$, the number of degree-$d$ vertices as a single symmetric polynomial in $(m,n)$ for all sufficiently large $m,n$. Subject to a single degree bound, this polynomial has total degree $d-2$, growing for $d\\ge5$ as an explicit multiple of $m^{d-2}+n^{d-2}$; the bound is proved here when the count splits into independent row and column factors, and open otherwise. The region is $m,n\\ge\\max(d-1,2)$; the polynomials are computed in closed form through $d=10$, and the bound is verified in every case through $d=7$. Below this region, the count departs from the polynomial by a correction whose leading coefficient, through degree eleven, is $-4$ times a Baxter number. Each such polynomial thus counts the Miura-ori's flat-foldable assignments admitting exactly $d$ single face flips.",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "math.CO",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.CG",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}category",
      "attributes": {
        "term": "cs.DM",
        "scheme": "http://arxiv.org/schemas/atom"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}published",
      "attributes": {},
      "observedValue": "2026-07-06T19:09:19Z",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://arxiv.org/schemas/atom}comment",
      "attributes": {},
      "observedValue": "27 pages, 3 figures, 2 tables. Sequel to arXiv:2606.22614. Code: https://github.com/ChakshuGupta13/lab",
      "treatment": "Historical title, abstract or version comment. The consolidated title, abstract, correction notice and revision summary replace the current-facing presentation; historical scientific wording is not silently reaffirmed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://arxiv.org/schemas/atom}primary_category",
      "attributes": {
        "term": "math.CO"
      },
      "observedValue": "",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    },
    {
      "version": "2607.05567v2",
      "field": "{http://www.w3.org/2005/Atom}author",
      "attributes": {},
      "observedValue": "Chakshu Gupta",
      "treatment": "Observed historical record metadata. No public metadata change has yet been performed."
    }
  ],
  "transitions": [
    {
      "name": "parent-v1-to-v2",
      "role": "Version navigation only; moved sections are not new or omitted merely because a line diff did not align them."
    },
    {
      "name": "sequel-v2-to-v3",
      "role": "Version navigation only; moved sections are not new or omitted merely because a line diff did not align them."
    },
    {
      "name": "sequel-v1-to-v2",
      "role": "Version navigation only; moved sections are not new or omitted merely because a line diff did not align them."
    },
    {
      "name": "sequel-v1-to-v3",
      "role": "Version navigation only; moved sections are not new or omitted merely because a line diff did not align them."
    }
  ],
  "labelLocatorMeaning": "A shared LaTeX label is a locator, not a proof of semantic equivalence or a soundness verdict.",
  "correctionNotice": "correction-notice.md",
  "historicalFilesModified": false
}


==> anc/revision-summary.md <==
# Consolidated Revision Summary

The manuscript retains the title *Height functions on the $m \times n$
Miura-ori flip graph: degree sequence and diameter* and consolidates the work
previously presented in arXiv:2606.22614 and arXiv:2607.05567. It is prepared
as a replacement of the June record linked to the existing DMTCS submission.

The consolidated article has one model setup, one bibliography and a common
counting and distance framework. The main narrative contains the proofs and
constructions needed to follow all its content, including supporting geometric
classifications, finite coefficient warrants and intermediate lemmas. Complete
proofs are placed with their statements or after their required helper lemmas.
Appendices provide optional illustrations, expanded formulas and alternative
arguments rather than missing steps in the main text. Implementation details,
file inventories and reproduction instructions belong in the repository README.

The main narrative ends on page 73 of the 89-page article.
Reader-directed notation and setup commands have been
recast as declarative descriptions, retaining logical assumptions and case
distinctions. Section 7 remains Discussion. The earlier June citation remains
version-pinned as an earlier version of this article.

The exposition connects the single-side estimate to the total-degree argument,
the correction algorithm to the Baxter identity, and dispersion maximizers to
height-pair reconstruction. Statement and proof content is retained while the
intervening prose follows those dependencies.

Displayed formulas complete their sentences rather than separating a subject
from its predicate or leaving a qualifier after the equation. Display placement
also preserves breathing space in mathematically dense paragraphs. These
changes retain the mathematical expressions, hypotheses and conclusions.

The manuscript retains the explicit mixed-leaf boundary-capacity argument and
distinguishes the cited strict-chain theorem, its grid-dispersion corollary and
the exact-diameter theorem. These exposition and placement changes do not alter
the mathematical results or scientific data.

The general total-degree argument, integer Newton correction construction,
first-excluded-dimension Baxter identity, proved correction-degree bounds and
complete farthest-pair reconstruction remain. The sharper central correction
cap remains open. The local flat-foldability model does not assert global
physical foldability.

The degree-four total-degree proof and the stated cubic correction-bound regime
retain their computer-assisted qualifications. Degree-nine and degree-ten
recount coverage remains distinct. The known rectangular diameter and
communicated covariance proof retain their external credit. AI disclosure,
scientific ancillary material and the historical correction notice remain.

The packet prepares files only. It does not execute an arXiv replacement,
withdrawal, journal update, correspondence or acceptance of publication terms.
